Gen2Det: Generate to Detect

Recently diffusion models have shown improvement in synthetic image quality as well as better control in generation. We motivate and present Gen2Det, a simple modular pipeline to create synthetic training data for object detection for free by leveraging state-of-the-art grounded image generation methods. Unlike existing works which generate individual object instances, require identifying foreground followed by pasting on other images, we simplify to directly generating scene-centric images. In addition to the synthetic data, Gen2Det also proposes a suite of techniques to best utilize the generated data, including image-level filtering, instance-level filtering, and better training recipe to account for imperfections in the generation. Using Gen2Det, we show healthy improvements on object detection and segmentation tasks under various settings and agnostic to detection methods. In the long-tailed detection setting on LVIS, Gen2Det improves the performance on rare categories by a large margin while also significantly improving the performance on other categories, e.g. we see an improvement of 2.13 Box AP and 1.84 Mask AP over just training on real data on LVIS with Mask R-CNN. In the low-data regime setting on COCO, Gen2Det consistently improves both Box and Mask AP by 2.27 and 1.85 points. In the most general detection setting, Gen2Det still demonstrates robust performance gains, e.g. it improves the Box and Mask AP on COCO by 0.45 and 0.32 points.

==> clean.sh <==
# rm *.lot *.lof *.toc *.out *.aux *.bbl *.blg *.fdb_latexmk *.fls *.log *.synctex.gz
find . -type f | grep "\.fdb_latexmk" | xargs rm 
find . -type f | grep "\.fls" | xargs rm 
find . -type f | grep "\.log" | xargs rm
find . -type f | grep "\.synctex.gz" | xargs rm
find . -type f | grep "\.lot" | xargs rm
find . -type f | grep "\.lof" | xargs rm
find . -type f | grep "\.toc" | xargs rm
find . -type f | grep "\.out" | xargs rm
find . -type f | grep "\.aux" | xargs rm
find . -type f | grep "\.bbl" | xargs rm
find . -type f | grep "\.blg" | xargs rm
find . -type f | grep "\.brf" | xargs rm
find . -type f | grep "\.abs" | xargs rm

